MemFail: Stress-Testing Failure Modes of LLM Memory Systems

Large language model (LLM) agents increasingly rely on external memory systems to remain consistent across long-horizon interactions, but little empirical work has been done to understand the specific failure modes and design choices that these systems present. Existing benchmarks report aggregate question-answering accuracy and treat memory systems as black boxes, making it impossible to attribute an incorrect answer to a particular failure mode of the system. We introduce MemFail, a diagnostic benchmark that isolates the failure modes of modern LLM memory systems. We begin by formalizing memory systems as the composition of three canonical operations -- summarization, storage, and retrieval -- and identify the potential failure modes induced by each. Based on these hypothesized failure modes, we construct five datasets spanning four tasks, each adversarially designed to test a specific operation of a memory system. Using these datasets, we evaluate four state-of-the-art memory systems on MemFail and demonstrate how MemFail can be used to empirically understand the tradeoffs induced by differences in memory system architectures.

==> scripts/keysplit.sh <==
#!/bin/bash
# Author: Vivek Myers
# Date: 2024-08-28

name="$(basename ${1%.key})"
outdir="$(readlink -f ${2-$name})"
src="$(readlink -f "$1")"
srcdir="$(dirname "$src")"

read -d '' -r script << 'OSA'
on sansExt(theFileName)
do shell script "file=" & theFileName & ";" & "echo ${file%.*}"
end sansExt

on getExt(theFileName)
do shell script "file=" & theFileName & ";" & "echo ${file##*.}"
end getExt

on run argv
  set keynote_path to (item 1 of argv)
  set out_path to (item 2 of argv)
  set extension to getExt(out_path)
  set basename to sansExt(out_path)

  tell application "Keynote"
    set keynote_file to open (keynote_path as POSIX file)
    if extension is equal to "pdf" then
      export keynote_file to (out_path as POSIX file) as PDF
      close keynote_file saving no
  else if extension is equal to "jpeg" then
      export keynote_file to (basename as POSIX file) as slide images with properties { compression factor: 1.0, image format: JPEG }
      close keynote_file saving no
  else
  do shell script "echo Output format " & extension & " not supported."
  end
end tell
end run
OSA



rm -f "$outdir/$name.pdf"
mkdir -p "$outdir" 2>/dev/null
osascript -e "$script" "$src" "$outdir/$name.pdf" || exit 1
rm -f "$outdir"/slide*.pdf
pdfseparate "$outdir/$name.pdf" "$outdir/slide%d.pdf"
rm -f "$outdir/$name.pdf"




==> scripts/raster.sh <==
#!/bin/bash

INPUT_FILE="$1"
OUTPUT_FILE="${2-$1}"
DPI="${3-800}"
tmp=$(mktemp -d)

gs -o "$tmp/onlytxt.pdf" -sDEVICE=pdfwrite -dFILTERVECTOR -dFILTERIMAGE "$INPUT_FILE" && \
gs -o "$tmp/graphics.png" -dUseCropBox -r"$DPI" -sDEVICE=pngalpha -dFILTERTEXT "$INPUT_FILE" && \
magick -density $DPI -quality 100 "$tmp/graphics.png" "$tmp/graphics.pdf" || { echo "Error: invalid input file"; exit 1; }
rm -f "$OUTPUT_FILE" && \
pdftk "$tmp/graphics.pdf" stamp "$tmp/onlytxt.pdf" output $OUTPUT_FILE && \
rm "$tmp/onlytxt.pdf" "$tmp/graphics.pdf" "$tmp/graphics.png"

